Interplay between inhomogeneous chiral and crystalline color-superconducting phases in the two-flavor NJL model

We study the interplay between the chiral density wave (CDW) and the single-plane-wave Larkin-Ovchinnikov-Fulde-Ferrell (LOFF) phase of color-superconducting matter in two-flavor quark matter at vanishing and non-vanishing temperature $T$, quark number chemical potential $\mu$ and isospin chemical potential $\delta\mu$. The analysis is performed within the two-flavor Nambu--Jona-Lasinio (NJL) model in the chiral limit, using a three-momentum cutoff scheme. Treating the CDW wave vector $\vec{q}$ and the LOFF pair momentum $\vec{q}\,'$ as independent variational parameters, we minimize the mean-field effective potential with respect to both amplitudes and both wave vectors, without constraining their relative orientation, and map out the $T$-$\mu$ and $\mu$-$\delta\mu$ phase diagrams for a range of diquark couplings $G_D$. Our central result is that $\vec{q}$ and $\vec{q}\,'$ are never simultaneously nonzero: inhomogeneous chiral and diquark condensates do not coexist across the entire parameter range.

==> anc/fig1/left_pdGd1.2dmu0_boudch1.csv <==
mu_MeV,T_MeV
0,184.8
20,184.4
40,183.2
60,181.1
80,178.3
100,174.6
120,169.9
140,163.9
150,160.5
155,158.5
160,156.5
170,152.5
180,148.5
190,143.5
200,138.5
210,132.5
220,126.5
220.5,125.5


==> anc/fig1/left_pdGd1.2dmu0_boudch2.csv <==
mu_MeV,T_MeV
222.7,103.1
225,100
229,90
229.78,87.93


==> anc/fig1/left_pdGd1.2dmu0_boun2SC1.csv <==
mu_MeV,T_MeV
249.95,0
249.9,3
248.7,20
247.4,30
243.8,50
242.6,60
240.2,80
238.6,100
238.1,110
238,111.1


==> anc/fig1/left_pdGd1.2dmu0_boun2SC2.csv <==
mu_MeV,T_MeV
231.86,119.62
234,120.1
240,121.1
260,124.3
280,127.1
300,129.5
350,134.3
400,136.9
450,137.7
500,136.5
550,133.1


==> anc/fig1/left_pdGd1.2dmu0_bounHP1.csv <==
mu_MeV,T_MeV
225.5,0
226.2,30
227,40
227.4,50
228.2,60
229,70
229.5,80
229.78,87.93


==> anc/fig1/left_pdGd1.2dmu0_bounHP2.csv <==
mu_MeV,T_MeV
229.78,87.93
230.1,87
230.3,86
230.9,83
231.1,82
231.7,80
233.8,70
235.8,60
238.1,50
240.2,40
241.8,30
244.2,10
244.9,0


==> anc/fig1/left_pdGd1.2dmu0_bounNCh.csv <==
mu_MeV,T_MeV
231.86,119.62
230,120.7
228,121.8
226,122.9
224,123.9
222,124.9
220.5,125.5
200,135.5
190,139.5
180,143.5
170,147.5
160,150.5
155,150.85
154.45,150.6
154.42,150.3
154.5,150
155,149.45
160,146.5
170,140.5
180,134.5
190,128.5
200,121.5
210,113.5
222.7,103.1


==> anc/fig1/left_pdGd1.2dmu0_bounSNCh.csv <==
mu_MeV,T_MeV
238,111.1
235,109.7
222.7,103.1


==> anc/fig1/left_pdGd1.2dmu0_bounnch2sc.csv <==
mu_MeV,T_MeV
238,111.1
237.9,112
237.5,114
236.3,116
234.5,118
232.7,119.2
232.3,119.4
231.9,119.6
231.86,119.62


==> anc/fig1/right_parsGd1.2dmu0_ordermdelq_mev.csv <==
mu_MeV,M_MeV,Delta_MeV,q_MeV
220,301.8,0,0
222,301.8,0,0
224,301.8,0,0
226,301.4,12.5,0
228,294.8,51.8,0
230,288.2,71.9,0
232,281.5,87.1,0
234,274.8,99.7,0
236,268,110.7,0
238,261,120.7,0
240,253.7,129.8,0
242,245.3,138.8,0
244,234.7,148.6,0
244.4,232,150.8,0
244.8,138.1,189.5,189.7
245.2,137.1,190,190.8
245.6,136,190.5,191.6
246,135,190.9,192.4
248,130.3,193.1,195
248.4,129.4,193.6,195.2
248.8,128.5,194,195.4
249.2,127.5,194.5,195.5
249.6,126.6,194.9,195.4
250,0,214.8,0
260,0,219.2,0


==> anc/fig2/full_pdGd1.2dmu50_boudch1.csv <==
mu_MeV,T_MeV
0,182.3
20,181.9
40,180.7
60,178.7
80,175.7
100,171.9
120,167.1
140,161.3
160,154.1
170,150.1
180,145.5
190,140.7
200,135.3
210,129.3
220.3,122.5


==> anc/fig2/full_pdGd1.2dmu50_bounChSNCh.csv <==
mu_MeV,T_MeV
223.3,98.1
225.9,95
228.3,90
229.7,85
230.4,81.7


==> anc/fig2/full_pdGd1.2dmu50_bounHP1.csv <==
mu_MeV,T_MeV
225.9,0
225.9,10
226.3,20
227.1,30
227.8,40
228.5,50
229,60
229.7,70
230.4,81.7


==> anc/fig2/full_pdGd1.2dmu50_bounHP2.csv <==
mu_MeV,T_MeV
243.5,0
242.1,20
240.1,30
238.1,40
234.7,60
232.5,70
230.4,81.7


==> anc/fig2/full_pdGd1.2dmu50_bounNCh.csv <==
mu_MeV,T_MeV
220.3,122.5
200,132.5
190,136.9
180,141.1
170,144.7
160,147.7
155,148.9
150.5,149.3
150.6,148.3
155,145.3
160,142.5
170,136.7
180,130.9
190,124.3
200,117.3
210,109.5
220,100.9
223.3,98.1


==> anc/fig2/full_pdGd1.2dmu50_bounNCh2SC.csv <==
mu_MeV,T_MeV
239.3,106.5
239.1,108
238.5,110
237.5,112
235.5,114
233.3,115.5


==> anc/fig2/full_pdGd1.2dmu50_bounNChR.csv <==
mu_MeV,T_MeV
233.3,115.5
230,117.3
225,119.9
220.3,122.5


==> anc/fig2/full_pdGd1.2dmu50_bounNChSNCh.csv <==
mu_MeV,T_MeV
223.3,98.1
225,99.3
230,101.9
235,104.3
239.3,106.5


==> anc/fig2/full_pdGd1.2dmu50_bounR2sc.csv <==
mu_MeV,T_MeV
233.3,115.5
236,115.9
237,116.1
238,116.3
239,116.5
240,116.7
250,118.3
260,119.9
270,121.3
280,122.7
290,124.1
300,125.3
350,130.1
400,132.2
450,133
500,130.9
550,128.8


==> anc/fig2/full_pdGd1.2dmu50_bounSNCh2SC.csv <==
mu_MeV,T_MeV
247.5,0
247.1,10
246.3,20
245.1,30
243.7,40
242.5,50
241.7,60
240.9,70
240.3,80
239.9,90
239.5,100
239.3,104
239.3,106.5


==> anc/fig3/left_pdGd0.6dmu50.5_boudch1.csv <==
mu_MeV,T_MeV
0,182.3
20,181.9
40,180.7
60,178.5
80,175.7
100,171.9
120,167.1
140,161.1
160,154.1
180,145.5
200,135.1
210,129.3
220.7,122.2


==> anc/fig3/left_pdGd0.6dmu50.5_boun2SC1.csv <==
mu_MeV,T_MeV
425.7,6.1
430,8.3
440,12.7
450,16.3
460,19.5
470,22.3
480,24.1
490,25.7
500,26.7
510,27.3
520,27.3
530,26.7
540,25.7
550,24.3
560,22.3
570,19.9
580,16.9
586,14.7


==> anc/fig3/left_pdGd0.6dmu50.5_boun2SC2.csv <==
mu_MeV,T_MeV
586,14.7
588,13.9
590,12.9
600,7.1


==> anc/fig3/left_pdGd0.6dmu50.5_bounLOFF11.csv <==
mu_MeV,T_MeV
419.1,0
418.7,3.6


==> anc/fig3/left_pdGd0.6dmu50.5_bounLOFF12.csv <==
mu_MeV,T_MeV
418.7,3.6
419.7,4
420.9,4.5
422.5,5
423.9,5.5
425.3,6
425.7,6.1


==> anc/fig3/left_pdGd0.6dmu50.5_bounLOFF13.csv <==
mu_MeV,T_MeV
425.7,6.1
424.7,5.5
423.9,5
423.1,4.5
422.5,4
421.9,3.5
421.3,3
420.9,2.5
420.5,2
420,0


==> anc/fig3/left_pdGd0.6dmu50.5_bounLOFF2.csv <==
mu_MeV,T_MeV
586,14.7
588,14.3
590,13.9
600,12.1


==> anc/fig3/left_pdGd0.6dmu50.5_bounNCh.csv <==
mu_MeV,T_MeV
418.7,3.6
417,8.1
415,11.3
413,13.9
410,17.3
405,21.7
400,25.5
380,37.7
360,48.1
340,58.1
320,68.3
300,78.5
280,89.3
260,100.5
240,111.7
220.7,122.2
205.3,130
182.5,140
168.9,145
160,147.7
155,148.9
153,149.3
152,149.3
151,149.3
150.6,149.1
150.5,149.05
150.4,148.8
150.5,148.65
150.6,148.5
151,147.9
152,147.1
153,146.5
155,145.3
160,142.3
164.1,140
181.3,130
196.1,120
209.1,110
220.9,100
231.9,90
242.1,80
251.7,70
260.9,60
269.3,50
276.9,40
283.1,30
287.9,20
289.5,15
290.7,10
291.3,6
291.7,0


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_boudch1.csv <==
mu_MeV,T_MeV
0,182.3
20,181.9
40,180.7
60,178.5
80,175.7
100,171.9
120,167.1
140,161.1
160,154.1
180,145.5
200,135.1
210,129.3
220.7,122.2


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_boun2SC1.csv <==
mu_MeV,T_MeV
420.13,0
420.15,0.5
420.21,1
420.31,1.5
420.39,1.7
420.57,2
420.93,2.5
421.38,3
421.91,3.5
422.53,4
423.19,4.5
423.93,5
424.73,5.5
425.59,6.05
426.47,6.5
427.41,7
428.39,7.5
429.39,8
430.43,8.5
431.49,9
432.59,9.5
433.71,10
440,12.7
450,16.3
460,19.5
470,22.3
480,24.1
490,25.7
500,26.7
510,27.3
520,27.3
530,26.7
540,25.7
550,24.3
560,22.3
570,19.9
580,16.9
586,14.7


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_boun2SC2.csv <==
mu_MeV,T_MeV
586,14.7
588,13.9
590,12.9
600,7.1


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_bounLOFF11.csv <==
mu_MeV,T_MeV
419.1,0
418.7,3.6


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_bounLOFF12.csv <==
mu_MeV,T_MeV
418.67,3.55
419.17,3.8
419.67,4
421.01,4.5
422.41,5
423.85,5.5
424.75,5.8
425.3,6
425.59,6.05


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_bounLOFF13.csv <==
mu_MeV,T_MeV
425.7,6.1
424.7,5.5
423.9,5
423.1,4.5
422.5,4
421.9,3.5
421.3,3
420.9,2.5
420.5,2
420,0


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_bounLOFF2.csv <==
mu_MeV,T_MeV
586,14.7
588,14.3
590,13.9
600,12.1


==> anc/fig3/right_pdGd0.6dmu50.5Zoom1_bounNCh.csv <==
mu_MeV,T_MeV
418.98,0
418.97,0.5
418.96,1
418.94,1.5
418.93,1.7
418.91,2
418.85,2.5
418.77,3
418.67,3.55
418.55,4
418.41,4.5
418.25,5
418.09,5.5
417.89,6
417.69,6.5
417.49,7
417.25,7.5
417.01,8
416.75,8.5
416.49,9
416.19,9.5
415.89,10
415,11.3
413,13.9
410,17.3
405,21.7
400,25.5
380,37.7
360,48.1
340,58.1
320,68.3
300,78.5
280,89.3
260,100.5
240,111.7
220.7,122.2
205.3,130
182.5,140
168.9,145
160,147.7
155,148.9
153,149.3
152,149.3
151,149.3
150.6,149.1
150.5,149.05
150.4,148.8
150.5,148.65
150.6,148.5
151,147.9
152,147.1
153,146.5
155,145.3
160,142.3
164.1,140
181.3,130
196.1,120
209.1,110
220.9,100
231.9,90
242.1,80
251.7,70
260.9,60
269.3,50
276.9,40
283.1,30
287.9,20
289.5,15
290.7,10
291.3,6
291.7,0


==> anc/fig4/delta_qprime_vs_T_mev.csv <==
T_MeV,Delta_MeV,q_prime_MeV
0,9.08,61.31
1,8.94,61.37
1.7,8.84,61.41
1.8,8.75,61.47
1.9,8.69,61.51
2,8.55,61.52
2.2,8.29,61.55
2.4,7.99,61.59
2.6,7.67,61.63
2.8,7.26,61.6
3,6.83,61.66
3.2,6.28,61.68
3.4,5.66,61.7
3.6,4.87,61.71
3.8,3.92,61.69
4,2.51,61.69
4.1,1.15,61.75
4.11,0.91,61.72
4.12,0.64,61.75
4.13,0,0
4.2,0,0
5,0,0
6,0,0


==> anc/fig5/left_pdGd0.30T0_boudch1.csv <==
mu_MeV,delta_mu_MeV
268.9,100
274.5,90
279.7,80
284.3,70
288.3,60
291.7,50
294.7,40
297.1,30
298.9,20
300.1,10
300.5,0


==> anc/fig5/left_pdGd0.30T0_bounLOFF2SC.csv <==
mu_MeV,delta_mu_MeV
438.05,5.4
445,5.965
450,6.365
460,7.202
480,8.91
500,10.58
520,12.12
540,13.29
560,13.89
580,14.05
600,13.65


==> anc/fig5/left_pdGd0.30T0_bounLOFFR.csv <==
mu_MeV,delta_mu_MeV
445,5.967
450,6.375
460,7.218
480,8.99
500,10.7
520,12.22
540,13.57
560,14.45
580,14.67
600,14.05


==> anc/fig5/left_pdGd0.30T0_bounNCh.csv <==
mu_MeV,delta_mu_MeV
386.9,100
394.1,90
400.9,80
407.3,70
413.3,60
419.1,50
424.3,40
429.3,30
433.9,20
437.1,10
438.05,5.4
437.7,3
437.3,0


==> anc/fig5/right_pdGd0.40T0_boudch1.csv <==
mu_MeV,delta_mu_MeV
268.9,100
274.5,90
279.7,80
284.3,70
288.3,60
291.7,50
294.7,40
297.1,30
298.9,20
300.1,10
300.5,0


==> anc/fig5/right_pdGd0.40T0_bounLOFF2SC.csv <==
mu_MeV,delta_mu_MeV
435,17.3
440,18.05
450,19.45
460,20.85
470,22.15
480,23.35
490,24.55
500,25.55
510,26.45
520,27.25
530,27.85
540,28.35
550,28.65
560,28.65
570,28.45
580,28.05
590,27.35
600,26.15


==> anc/fig5/right_pdGd0.40T0_bounLOFFR.csv <==
mu_MeV,delta_mu_MeV
434.6,17.7
440,18.55
450,19.95
460,21.35
470,22.85
480,24.05
490,25.25
500,26.35
510,27.25
520,28.05
530,28.75
540,29.15
550,29.35
560,29.35
570,29.05
580,28.55
590,27.65
600,26.55


==> anc/fig5/right_pdGd0.40T0_bounNChR.csv <==
mu_MeV,delta_mu_MeV
386.9,100
394.1,90
400.9,80
407.3,70
413.3,60
419.1,50
424.3,40
429.3,30
433.9,20
434.6,18
434.6,17.7
435,17.3
434.5,17
433.3,16
431.3,14
429.7,12
428.3,10
427.7,9
427.5,8.49


==> anc/fig5/right_pdGd0.40T0_bounSNCh2SC.csv <==
mu_MeV,delta_mu_MeV
427.5,8.49
427.3,0


==> anc/fig5/right_pdGd0.40T0_bounSNChNCh.csv <==
mu_MeV,delta_mu_MeV
361.1,0
362.1,1
364.9,2
369.5,3
370,3.1
380,4.5
390,5.3
400,5.9
410,6.7
420,7.38
427.5,8.49


==> anc/fig6/left_pdGd0.60T0_boudch1.csv <==
mu_MeV,delta_mu_MeV
268.5,100
274.5,90
279.5,80
284.5,70
288.5,60
291.5,50
294.5,40
297.15,30
298.5,20
300.05,10
300.25,0


==> anc/fig6/left_pdGd0.60T0_bounLOFF2SC.csv <==
mu_MeV,delta_mu_MeV
419,50.1
420,50.25
422,50.65
424,51.05
426,51.35
428,51.75
430,52.15
435,52.95
440,53.85
445,54.65
450,55.35
460,56.75
470,57.95
480,58.95
490,59.65
500,60.25
510,60.65
520,60.75
525,60.725
525.5,60.715
526,60.715
526.1,60.715
526.2,60.705
526.3,60.705
526.4,60.705
526.5,60.705
527,60.695
528,60.675
529,60.655
530,60.635
540,60.25
550,59.7
560,58.6
570,57.25
580,55.75
590,53.75
600,51.25


==> anc/fig6/left_pdGd0.60T0_bounLOFFR.csv <==
mu_MeV,delta_mu_MeV
419,51
420,51.05
422,51.45
424,51.85
426,52.25
428,52.55
430,52.85
435,53.85
440,54.65
445,55.35
450,56.05
460,57.45
470,58.55
480,59.45
490,60.15
500,60.65
510,60.85
520,60.87
525,60.755
525.5,60.755
526,60.745
526.1,60.745
526.2,60.745
526.3,60.745
526.4,60.745
526.5,60.735
527,60.735
528,60.725
529,60.725
530,60.725
540,60.55
550,60.35
560,59.9
570,59.25
580,58.75
590,58.25
600,57.25


==> anc/fig6/left_pdGd0.60T0_bounNCh2SC.csv <==
mu_MeV,delta_mu_MeV
385.9,29
385.78,29.1
385.7,29.16
385.8,29.19
390,32.75
400,39.65
410,45.65
415,48.25
419,50
419.2,50.1


==> anc/fig6/left_pdGd0.60T0_bounNCh2SCtwo.csv <==
mu_MeV,delta_mu_MeV
386.7,0
385.9,29


==> anc/fig6/left_pdGd0.60T0_bounNChR.csv <==
mu_MeV,delta_mu_MeV
387,100
394.5,90
400.5,80
407.5,70
413.5,60
416.5,55
418,51.5
419,51
419.2,50.1


==> anc/fig6/left_pdGd0.60T0_bounSNChNCh.csv <==
mu_MeV,delta_mu_MeV
300.1,8.5
308,10.5
320,13.4
340,18
350,20.5
360,23.2
385.7,29.17


==> anc/fig6/right_pdGd0.60T0Zoom_bounLOFF2SC.csv <==
mu_MeV,delta_mu_MeV
418.995,50.032
420,50.25
422,50.65
424,51.05


==> anc/fig6/right_pdGd0.60T0Zoom_bounLOFFR.csv <==
mu_MeV,delta_mu_MeV
418.65,50.75
418.995,50.83
420,51.05
422,51.45
424,51.85


==> anc/fig6/right_pdGd0.60T0Zoom_bounLOFFleft.csv <==
mu_MeV,delta_mu_MeV
418.65,50.75
418.995,50.032


==> anc/fig6/right_pdGd0.60T0Zoom_bounNCh2SC.csv <==
mu_MeV,delta_mu_MeV
418.995,50.032
418.92,50
418.67,49.9
417.77,49.5
416.65,49


==> anc/fig6/right_pdGd0.60T0Zoom_bounNChR.csv <==
mu_MeV,delta_mu_MeV
418.65,50.75
418.62,50.8
418.49,51
418.21,51.5
417.95,52


==> anc/fig7/left_mass_qs_vs_mu_mev.csv <==
mu_MeV,M_MeV,q_MeV,Delta_MeV,q_prime_MeV
200,301.8,0,0,0
210,301.8,0,0,0
220,301.8,0,0,0
230,301.8,0,0,0
240,301.8,0,0,0
250,301.3,0,0,0
260,298.7,0,0,0
270,293.9,0,0,0
280,286.7,0,0,0
290,276.9,0,0,0
290.1,276.7,0,0,0
290.2,158.1,330.2,0,0
292,156.6,334.3,0,0
300,150.7,351,0,0
310,143.9,369.9,0,0
320,137.5,387.3,0,0
330,131.5,404.3,0,0
340,125.4,421.2,0,0
350,119.5,437.6,0,0
360,113.8,454.3,0,0
370,108,471,0,0
380,102.9,482.2,0,0
390,98.4,487.9,0,0
400,93.4,488.8,0,0
410,83.9,479.3,0,0
412,80.4,474.4,0,0
414,76.7,469.2,0,0
416,70.5,460.1,0,0
416.2,69.7,458.9,0,0
416.3,0,0,0,0
418,0,0,0,0
420,0,0,0,0
430,0,0,0,0
442.2,0,0,0,0
442.3,0,0,1.04,66.4
444,0,0,4.59,66.6
446,0,0,6.8,66.7
447.4,0,0,8.04,66.9
447.5,0,0,79,0
450,0,0,79.5,0
460,0,0,81.7,0
470,0,0,83.7,0
480,0,0,85.4,0
490,0,0,86.9,0
500,0,0,88,0
510,0,0,89,0
520,0,0,89.7,0
530,0,0,90,0
540,0,0,90,0
550,0,0,89.8,0
560,0,0,89.1,0
570,0,0,88,0
580,0,0,86.6,0
582,0,0,86.3,0
583.9,0,0,85.9,0
584,0,0,19,73
586,0,0,18.5,73
588,0,0,18,72.9
590,0,0,17.4,72.7
595,0,0,15.7,72.3
600,0,0,13.9,71.9


==> anc/fig7/right_delta_qprime_vs_deltamu_mev.csv <==
delta_mu_MeV,Delta_MeV,q_prime_MeV
49.6,71.7,0
49.8,71.7,0
50,71.7,0
50.2,71.7,0
50.21,71.7,0
50.22,71.7,0
50.222,71.7,0
50.224,71.7,0
50.226,71.7,0
50.228,71.7,0
50.23,8.39,61.48
50.24,8.3,61.47
50.28,8.09,61.56
50.32,7.9,61.57
50.36,7.63,61.59
50.4,7.45,61.6
50.5,6.83,61.63
50.6,6.1,61.7
50.7,5.45,61.78
50.8,4.62,61.82
50.9,3.59,61.85
51,2.25,61.97
51.04,1.26,61.97
51.05,0.89,61.96
51.06,0,0
51.08,0,0
51.2,0,0
51.4,0,0


==> anc/fig8/full_order_SNChNh_ordermdelq.csv <==
delta_mu_MeV,M_MeV,Delta_MeV,q_MeV
0,136.21,26.13,410.7
2,136.21,26.1,410.6
4,136.21,26.1,410.6
6,136.24,26.11,410.6
8,136.17,26.13,410.6
10,136.14,26.07,410.7
11,136.14,26.07,410.7
12,136.1,26.04,410.8
13,136.07,26,410.7
14,136.06,25.95,410.7
15,136.01,25.87,410.7
16,135.98,25.74,410.7
17,136,25.56,410.7
17.1,136.01,25.55,410.8
17.2,136,25.5,410.8
17.3,136.01,25.46,410.8
17.4,136,25.45,410.8
17.5,135.96,25.47,410.9
17.6,136.01,25.42,410.8
17.7,136.01,25.38,410.7
17.8,136.02,25.34,410.7
17.9,135.98,25.31,410.8
17.92,136,25.28,410.8
17.94,136.01,25.26,410.8
17.96,136.02,25.25,410.8
17.97,136.02,25.25,410.8
17.974,136.02,25.25,410.8
17.976,138.03,0,412.3
17.98,138.03,0,412.3
18,138.03,0,412.3
19,137.91,0,412.4
20,137.78,0,412.4
21,137.69,0,412.3
22,137.53,0,412.3
23,137.36,0,412.4
24,137.22,0,412.4
25,137.05,0,412.4


==> anc/fig9/parallel_omega_vs_qprime_Omegaangle0_fine.csv <==
qprime_MeV,Omega_MeV4
0,-2.7843266e+10
5,-2.7843207e+10
10,-2.7843037e+10
15,-2.7842767e+10
20,-2.7842393e+10
25,-2.7841905e+10
30,-2.7841303e+10
35,-2.7840595e+10
40,-2.7839781e+10
45,-2.7838859e+10
50,-2.7837827e+10
55,-2.7836687e+10
60,-2.7835437e+10
65,-2.7834078e+10
70,-2.7832611e+10
75,-2.7831037e+10
80,-2.7829358e+10
85,-2.7827568e+10
90,-2.7825664e+10
95,-2.7823652e+10
100,-2.7821537e+10
105,-2.7819319e+10
110,-2.7816989e+10
115,-2.7814541e+10
120,-2.7811977e+10
125,-2.7809303e+10
130,-2.7806517e+10
135,-2.7803603e+10
140,-2.7800554e+10
145,-2.7797375e+10
150,-2.7794068e+10
155,-2.7790631e+10
160,-2.7787051e+10
165,-2.7783318e+10
170,-2.7779435e+10
175,-2.77754e+10
180,-2.777121e+10
185,-2.7766862e+10
190,-2.7762351e+10
195,-2.7757676e+10
200,-2.7752828e+10
205,-2.7747807e+10
210,-2.7742622e+10
215,-2.7737269e+10
220,-2.7731737e+10
225,-2.7726029e+10
230,-2.7720144e+10
235,-2.7714085e+10
240,-2.7707854e+10
245,-2.770145e+10
250,-2.7694867e+10
255,-2.7688104e+10
260,-2.7681163e+10
265,-2.7674053e+10
270,-2.7666773e+10
275,-2.7659316e+10
280,-2.7651682e+10
285,-2.7643876e+10
290,-2.76359e+10
295,-2.762776e+10
300,-2.7619456e+10
305,-2.7610987e+10
310,-2.7602363e+10
315,-2.7593598e+10
320,-2.7584705e+10
325,-2.7575695e+10
330,-2.756657e+10
335,-2.7557329e+10
340,-2.7547988e+10
345,-2.7538566e+10
350,-2.7529082e+10
355,-2.7519547e+10
360,-2.7509958e+10
365,-2.750032e+10
370,-2.7490651e+10
375,-2.7480969e+10
380,-2.7471287e+10
385,-2.7461608e+10
390,-2.7451928e+10
395,-2.744225e+10
400,-2.7432591e+10
405,-2.7422965e+10
410,-2.7413379e+10
415,-2.7403825e+10
420,-2.7394298e+10
425,-2.7384809e+10
430,-2.7375371e+10
435,-2.7365995e+10
440,-2.7356676e+10
445,-2.7347406e+10
450,-2.7338188e+10
455,-2.7329031e+10
460,-2.7319945e+10
465,-2.7310931e+10
470,-2.7301979e+10
475,-2.7293088e+10
470,-2.7301979e+10
475,-2.7293088e+10
480,-2.7284264e+10
485,-2.7275512e+10
490,-2.7266836e+10
495,-2.7258229e+10
500,-2.7249688e+10


==> anc/fig9/perpendicular_omega_vs_qprime_Omegaangle90_fine.csv <==
qprime_MeV,Omega_MeV4
0,-2.7843266e+10
5,-2.7843241e+10
10,-2.7843165e+10
15,-2.7843034e+10
20,-2.784285e+10
25,-2.7842616e+10
30,-2.7842333e+10
35,-2.7841995e+10
40,-2.7841603e+10
45,-2.784116e+10
50,-2.7840668e+10
55,-2.7840124e+10
60,-2.7839526e+10
65,-2.7838875e+10
70,-2.7838173e+10
75,-2.7837421e+10
80,-2.7836617e+10
85,-2.7835761e+10
90,-2.7834852e+10
95,-2.7833892e+10
100,-2.7832879e+10
105,-2.7831816e+10
110,-2.7830704e+10
115,-2.7829539e+10
120,-2.782832e+10
125,-2.7827048e+10
130,-2.7825729e+10
135,-2.782436e+10
140,-2.7822938e+10
145,-2.7821464e+10
150,-2.7819938e+10
155,-2.7818361e+10
160,-2.7816733e+10
165,-2.7815057e+10
170,-2.7813334e+10
175,-2.7811554e+10
180,-2.7809719e+10
185,-2.7807837e+10
190,-2.780591e+10
195,-2.7803933e+10
200,-2.7801903e+10
205,-2.7799819e+10
210,-2.7797685e+10
215,-2.7795502e+10
220,-2.7793273e+10
225,-2.7790999e+10
230,-2.7788669e+10
235,-2.7786282e+10
240,-2.7783846e+10
245,-2.7781361e+10
250,-2.777882e+10
255,-2.7776217e+10
260,-2.7773541e+10
265,-2.7770791e+10
270,-2.7767973e+10
275,-2.7765081e+10
280,-2.7762108e+10
285,-2.7759047e+10
290,-2.7755884e+10
295,-2.7752617e+10
300,-2.7749249e+10
305,-2.7745779e+10
310,-2.7742198e+10
315,-2.77385e+10
320,-2.7734683e+10
325,-2.7730758e+10
330,-2.7726729e+10
335,-2.7722597e+10
340,-2.7718361e+10
345,-2.7714023e+10
350,-2.7709589e+10
355,-2.7705071e+10
360,-2.7700478e+10
365,-2.7695814e+10
370,-2.7691083e+10
375,-2.7686285e+10
380,-2.7681429e+10
385,-2.7676527e+10
390,-2.7671586e+10
395,-2.7666609e+10
400,-2.7661596e+10
405,-2.7656548e+10
410,-2.7651473e+10
415,-2.7646377e+10
420,-2.7641263e+10
425,-2.7636133e+10
430,-2.7630986e+10
435,-2.7625827e+10
440,-2.7620662e+10
445,-2.7615492e+10
450,-2.7610321e+10
455,-2.7605149e+10
460,-2.7599974e+10
465,-2.7594801e+10
470,-2.7589633e+10
475,-2.7584472e+10
470,-2.7589633e+10
475,-2.7584472e+10
480,-2.7579318e+10
485,-2.7574169e+10
490,-2.7569029e+10
495,-2.7563898e+10
500,-2.7558777e+10


==> anc/manifest.txt <==
Ancillary files for the figures.

Quantities are in MeV unless noted otherwise. Each .csv has a header row.
Subdirectories fig1–fig9 match the paper figures.

Column guide (see manifest below for which file uses which):
  mu_MeV, T_MeV                     phase boundaries (mu–T plane)
  mu_MeV, delta_mu_MeV              phase boundaries (mu–delta_mu, T=0)
  mu_MeV, M_MeV, Delta_MeV, q_MeV   order parameters vs mu
  delta_mu_MeV, M_MeV, Delta_MeV, q_MeV   order parameters vs delta_mu
  T_MeV, Delta_MeV, q_prime_MeV     delta_q' vs T
  mu_MeV, M_MeV, q_MeV, Delta_MeV, q_prime_MeV   mass and momenta vs mu
  delta_mu_MeV, Delta_MeV, q_prime_MeV             delta_q' vs delta_mu
  qprime_MeV, Omega_MeV4            thermodynamic potential vs q' (fig9)

Fig. 1
  left  — phase diagram, G_D = 1.2 G_S, delta_mu = 0
          left_pdGd1.2dmu0_<curve>.csv  (mu_MeV, T_MeV; one file per boundary)
  right — M, Delta, q vs mu at T = 10 MeV
          right_parsGd1.2dmu0_ordermdelq_mev.csv

Fig. 2
  phase diagram, G_D = 1.2 G_S, delta_mu = 50 MeV
  full_pdGd1.2dmu50_<curve>.csv

Fig. 3
  left  — G_D = 0.6 G_S, delta_mu = 50.5 MeV
          left_pdGd0.6dmu50.5_<curve>.csv
  right — zoom of the LOFF region
          right_pdGd0.6dmu50.5Zoom1_<curve>.csv

Fig. 4
  delta_qprime_vs_T_mev.csv   (T_MeV, Delta_MeV, q_prime_MeV)

Fig. 5
  left  — G_D = 0.30 G_S, T = 0
          left_pdGd0.30T0_<curve>.csv
  right — G_D = 0.40 G_S, T = 0
          right_pdGd0.40T0_<curve>.csv

Fig. 6
  left  — G_D = 0.60 G_S, T = 0
          left_pdGd0.60T0_<curve>.csv
  right — zoom near the LOFF boundary
          right_pdGd0.60T0Zoom_<curve>.csv

Fig. 7
  left  — left_mass_qs_vs_mu_mev.csv   (mu_MeV, M_MeV, q_MeV, Delta_MeV, q_prime_MeV)
  right — right_delta_qprime_vs_deltamu_mev.csv   (delta_mu_MeV, Delta_MeV, q_prime_MeV)

Fig. 8
  M, Delta, q vs delta_mu at mu = 334.3 MeV
  full_order_SNChNh_ordermdelq.csv

Fig. 9
  Omega vs q' at mu = 334.3 MeV, delta_mu = 18 MeV
  parallel_omega_vs_qprime_Omegaangle0_fine.csv   (qprime_MeV, Omega_MeV4; q' parallel to q)
  perpendicular_omega_vs_qprime_Omegaangle90_fine.csv   (q' perpendicular to q)

